VEXP: A Low-Cost RISC-V ISA Extension for Accelerated Softmax Computation in Transformers

While Transformers are dominated by Floating-Point (FP) Matrix-Multiplications, their aggressive acceleration through dedicated hardware or many-core programmable systems has shifted the performance bottleneck to non-linear functions like Softmax. Accelerating Softmax is challenging due to its non-pointwise, non-linear nature, with exponentiation as the most demanding step. To address this, we design a custom arithmetic block for Bfloat16 exponentiation leveraging a novel approximation algorithm based on Schraudolph's method, and we integrate it into the Floating-Point Unit (FPU) of the RISC-V cores of a compute cluster, through custom Instruction Set Architecture (ISA) extensions, with a negligible area overhead of 1\%. By optimizing the software kernels to leverage the extension, we execute Softmax with 162.7$\times$ less latency and 74.3$\times$ less energy compared to the baseline cluster, achieving an 8.2$\times$ performance improvement and 4.1$\times$ higher energy efficiency for the FlashAttention-2 kernel in GPT-2 configuration. Moreover, the proposed approach enables a multi-cluster system to efficiently execute end-to-end inference of pre-trained Transformer models, such as GPT-2, GPT-3 and ViT, achieving up to 5.8$\times$ and 3.6$\times$ reduction in latency and energy consumption, respectively, without requiring re-training and with negligible accuracy loss.

==> 01Image/Figure_for_Softmax.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "sglxWiZ3FIR0"
   },
   "source": [
    "# Softmax Performance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['font.family'] = 'DejaVu Serif'\n",
    "plt.rcParams['font.size'] = 10 \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "r9Dk6HTbo_gr",
    "outputId": "b06dfcb4-6fa2-46d3-853a-0ee165b1592c"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/7y/8r2t8r0n50g1y4_ygh9sc19m0000gn/T/ipykernel_69288/987358425.py:49: UserWarning: Attempt to set non-positive ylim on a log-scaled axis will be ignored.\n",
      "  ax1.set_ylim(0, 3000)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x1100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# @title\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data for the first bar chart (Stacked Vertical Bar Chart)\n",
    "categories = ['32', '64', '128', '256', '512', '1024', '2048']\n",
    "softmax_vals = [11.7, 23.4, 46.7, 93.2, 186.4, 371.0, 745]\n",
    "softmax_vals_optim = [10.2, 20.7, 41.3, 82.4, 164.8, 329.5, 659]\n",
    "softmax_vals_optim2 = [0.19, 0.32, 0.46, 0.73, 1.277, 2.365, 4.579]\n",
    "\n",
    "# Data for the second bar chart (Stacked Horizontal Bar Chart)\n",
    "categories_2 = ['HW\\nSW', 'SW', 'BL']\n",
    "max_vals = [82, 82, 740]\n",
    "exp_vals = [124, 10078, 10078]\n",
    "div_vals = [58, 58, 612]\n",
    "\n",
    "# Set figure size and create subplots with specific proportions for height\n",
    "fig = plt.figure(figsize=(12, 11))  # Total width of 12, and height 8 + 3 = 11\n",
    "\n",
    "# ----------- Plotting the First Chart (Vertical Stacked Bar Chart) -----------\n",
    "ax1 = fig.add_axes([0.1, 0.45, 0.8, 0.5])  # Increase bottom to add more space between subplots\n",
    "\n",
    "bar_width = 0.25\n",
    "index = np.arange(len(categories))\n",
    "\n",
    "# Colors with related hues but distinct saturation/brightness\n",
    "max_vals_optim2_color_gemm = '#003f5c'  # 深墨绿色 (上图 max_vals)\n",
    "max_color_exp = '#00a6b2'  # 较亮的青绿色 (上图 exp_vals)\n",
    "max_color_exp2 = '#cc7000'  # 饱和的深绿色 (上图 div_vals)\n",
    "\n",
    "# Stacked bars for the first case (GEMM Optim)\n",
    "ax1.bar(index, softmax_vals, bar_width, color=max_vals_optim2_color_gemm, edgecolor='black', label='Softmax Baseline')\n",
    "\n",
    "# Stacked bars for the second case (EXP Optim)\n",
    "bars_sw_optim = ax1.bar(index + bar_width, softmax_vals_optim, bar_width, color=max_color_exp, edgecolor='black', label='Softmax SW Optim')\n",
    "\n",
    "# Stacked bars for the third case (SW & HW Optim)\n",
    "bars_sw_hw_optim = ax1.bar(index + 2 * bar_width, softmax_vals_optim2, bar_width, color=max_color_exp2, edgecolor='black', label='Softmax SW & HW Optim')\n",
    "\n",
    "# Setting log scale on the y-axis for the first chart\n",
    "ax1.set_yscale('log')\n",
    "\n",
    "# Labels and titles for the first chart\n",
    "ax1.set_xlabel('Sequence Length', fontsize=22)\n",
    "ax1.set_ylabel('Latency (\\u00b5s)', fontsize=22)\n",
    "ax1.set_title('Softmax Baseline, SW Optim, SW&HW Optim Latency', fontsize=24, pad=15)\n",
    "ax1.set_xticks(index + bar_width)\n",
    "ax1.set_xticklabels(categories, fontsize=20)\n",
    "ax1.set_ylim(0, 3000)\n",
    "ax1.legend(loc='upper left', fontsize=20)\n",
    "ax1.tick_params(axis='y', which='both', labelsize=14)\n",
    "\n",
    "# Adding annotations for speedup on SW Optim and SW & HW Optim bars\n",
    "for i in range(len(categories)):\n",
    "    # Calculate speedups\n",
    "    speedup_sw_optim = softmax_vals[i] / softmax_vals_optim[i]\n",
    "    speedup_sw_hw_optim = softmax_vals[i] / softmax_vals_optim2[i]\n",
    "\n",
    "    # Annotate for Softmax SW Optim\n",
    "    ax1.annotate(f'{speedup_sw_optim:.1f}x',\n",
    "                 xy=(index[i] + bar_width, softmax_vals_optim[i]),\n",
    "                 xytext=(index[i] + bar_width, softmax_vals_optim[i] * 1.5),\n",
    "                 arrowprops=dict(facecolor='red', arrowstyle=\"->\"),\n",
    "                 fontsize=12, color='blue', ha='center')\n",
    "\n",
    "    # Annotate for Softmax SW & HW Optim\n",
    "    ax1.annotate(f'{speedup_sw_hw_optim:.1f}x',\n",
    "                 xy=(index[i] + 2 * bar_width, softmax_vals_optim2[i]),\n",
    "                 xytext=(index[i] + 2 * bar_width, softmax_vals_optim2[i] * 1.5),\n",
    "                 arrowprops=dict(facecolor='blue', arrowstyle=\"->\"),\n",
    "                 fontsize=12, color='red', ha='center')\n",
    "\n",
    "# ----------- Plotting the Second Chart (Horizontal Stacked Bar Chart) -----------\n",
    "ax2 = fig.add_axes([0.1, 0.05, 0.8, 0.25])  # Increase the height slightly to provide better readability\n",
    "\n",
    "bar_width_2 = 0.07\n",
    "y_positions = np.linspace(0, len(categories_2) - 1, len(categories_2)) * 0.2  # Make bars closer\n",
    "\n",
    "# Colors with different brightness/saturation to link with the first plot but distinct enough\n",
    "max_vals_color_2 = '#95afc0' # 较亮的墨绿色 (下图 max_vals)\n",
    "exp_vals_color_2 = '#cc7000'  # 更浅的青绿色 (下图 exp_vals)\n",
    "div_vals_color_2 = '#535c68'  # 更亮的饱和绿色 (下图 div_vals)\n",
    "\n",
    "# Plot the stacked horizontal bars\n",
    "ax2.barh(y_positions, max_vals, color=max_vals_color_2, edgecolor='black', label='MAX', height=bar_width_2)\n",
    "ax2.barh(y_positions, exp_vals, left=max_vals, color=exp_vals_color_2, edgecolor='black', label='EXP', height=bar_width_2)\n",
    "ax2.barh(y_positions, div_vals, left=np.add(max_vals, exp_vals), color=div_vals_color_2, edgecolor='black', label='DIV', height=bar_width_2)\n",
    "\n",
    "# Set labels and limits for the second chart\n",
    "ax2.set_xlabel('Latency (\\u00b5s)', fontsize=22)\n",
    "ax2.set_xlim(0, 15000)\n",
    "ax2.set_yticks(y_positions)\n",
    "ax2.set_yticklabels(categories_2, fontsize=22)\n",
    "\n",
    "# Adding a legend to the second chart\n",
    "legend = ax2.legend(loc='lower right', fontsize=20)\n",
    "\n",
    "# Setting tick parameters to match the style for the second chart\n",
    "ax2.tick_params(axis='x', labelsize=20)\n",
    "ax2.tick_params(axis='y', labelsize=20)\n",
    "\n",
    "# Adding the title for the second chart\n",
    "ax2.set_title('Softmax Latency Breakdown for Sequence Length of 32', fontsize=24, pad=15)\n",
    "\n",
    "# Adding an annotation with a red arrow and label \"100x\" for the first row (\"HW SW\")\n",
    "# Determine the total value at the end of \"HW SW\"\n",
    "total_hw_sw = max_vals[0] + exp_vals[0] + div_vals[0]\n",
    "ax2.annotate('61.6x',\n",
    "             xy=(total_hw_sw, y_positions[0]), xytext=(total_hw_sw + 1500, y_positions[0] -0.015),\n",
    "             arrowprops=dict(facecolor='red', arrowstyle=\"->\"),\n",
    "             fontsize=20, color='red', ha='center')\n",
    "\n",
    "# Adding an annotation with a red arrow and label \"1.2x\" for the second row (\"SW\")\n",
    "# Determine the total value at the end of \"SW\"\n",
    "total_sw = max_vals[1] + exp_vals[1] + div_vals[1]\n",
    "ax2.annotate('1.1x',\n",
    "             xy=(total_sw, y_positions[1]), xytext=(total_sw + 1500, y_positions[1] -0.015),\n",
    "             arrowprops=dict(facecolor='red', arrowstyle=\"->\"),\n",
    "             fontsize=20, color='blue', ha='center')\n",
    "\n",
    "# Save the figure as a PDF file\n",
    "plt.savefig('combined_softmax_latency_chart_with_speedup_annotations.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)\n",
    "\n",
    "# Show the combined plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SKr4IaflFF51"
   },
   "source": [
    "# Softmax Engergy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "cellView": "form",
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 673
    },
    "id": "MKDbY7lWQv1p",
    "outputId": "ebfdd753-52cb-45a7-cf97-d054177d2a1f"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# @title\n",
    "# Data for the energy comparison\n",
    "categories = ['32', '64', '128', '256', '512', '1024']\n",
    "\n",
    "# Baseline power and latency (in ms)\n",
    "baseline_power = 0.1039  # in Watts\n",
    "baseline_latency = [10.2, 20.7, 41.3, 82.4, 164.817, 329.553]  # in ms\n",
    "\n",
    "# SW&HW Optim power and latency (in ms)\n",
    "sw_hw_power = [0.1476, 0.1567, 0.1774, 0.1886, 0.1898, 0.1968]  # in Watts\n",
    "sw_hw_latency = [0.19, 0.32, 0.46, 0.73, 1.277, 2.365]  # in ms\n",
    "\n",
    "# Calculate energy consumption (Energy = Power * Latency in Joules)\n",
    "baseline_energy = [baseline_power * latency / 1000 for latency in baseline_latency]  # Joules\n",
    "sw_hw_energy = [power * latency / 1000 for power, latency in zip(sw_hw_power, sw_hw_latency)]  # Joules\n",
    "\n",
    "baseline_color = '#003f5c'  # Deep green for Baseline\n",
    "sw_hw_color = '#cc7000'    # Turquoise for SW&HW Optim\n",
    "\n",
    "\n",
    "# Plot the energy comparison\n",
    "bar_width = 0.35\n",
    "index = np.arange(len(categories))\n",
    "\n",
    "# Re-plot with log scale for the y-axis\n",
    "fig, ax = plt.subplots(figsize=(12, 8))\n",
    "\n",
    "# Bars for energy consumption\n",
    "ax.bar(index, baseline_energy, bar_width, color=baseline_color, edgecolor='black', label='Baseline')\n",
    "ax.bar(index + bar_width, sw_hw_energy, bar_width, color=sw_hw_color, edgecolor='black', label='SW & HW Optim')\n",
    "\n",
    "# Annotating the speedups in energy\n",
    "for i in range(len(categories)):\n",
    "    # Calculate energy efficiency improvement\n",
    "    energy_reduction = baseline_energy[i] / sw_hw_energy[i]\n",
    "\n",
    "    # Annotate for SW&HW Optim\n",
    "    ax.annotate(f'{energy_reduction:.1f}x',\n",
    "                xy=(index[i] + bar_width, sw_hw_energy[i]),\n",
    "                xytext=(index[i] + bar_width, sw_hw_energy[i] * 2),\n",
    "                arrowprops=dict(facecolor='red', arrowstyle=\"->\"),\n",
    "                fontsize=12, color='red', ha='center')\n",
    "\n",
    "# Labels and titles\n",
    "ax.set_xlabel('Sequence Length', fontsize=22)\n",
    "ax.set_ylabel('Energy (J)', fontsize=22)\n",
    "ax.set_title('Softmax Energy Consumption: Baseline vs SW&HW Optim (Log Scale)', fontsize=24)\n",
    "ax.set_xticks(index + bar_width / 2)\n",
    "ax.set_xticklabels(categories, fontsize=20)\n",
    "ax.set_yscale('log')\n",
    "ax.tick_params(axis='y', which='both', labelsize=14)\n",
    "ax.legend(loc='upper left', fontsize=20)\n",
    "\n",
    "# Adjust layout and save the plot\n",
    "plt.tight_layout()\n",
    "plt.savefig('energy_comparison_log_scale.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "MyG58JlIR7wZ"
   },
   "source": [
    "# Flashattention Performance(not updated)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "n9lSW8H2VqHe"
   },
   "source": [
    "latency or peak throughput?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ENDIXcbPdVuR"
   },
   "source": [
    "d 64 screen seq L from 32-2048"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 740
    },
    "id": "-hkGkBSlUs6V",
    "outputId": "98b9f32a-4e92-436b-b6ff-d0e478def325"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/7y/8r2t8r0n50g1y4_ygh9sc19m0000gn/T/ipykernel_16970/3931155919.py:67: UserWarning: Attempt to set non-positive ylim on a log-scaled axis will be ignored.\n",
      "  ax.set_ylim(0, 40)  # Increased y-axis range\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data for GFLOPS\n",
    "categories = ['32', '64', '128', '256', '512', '1024', '2048']\n",
    "\n",
    "# GFLOP values for the sequence lengths\n",
    "gflop_values = [2.62E-04, 1.07E-03, 4.27E-03, 1.71E-02, 6.83E-02, 2.73E-01, 1.09]\n",
    "\n",
    "# Updated latencies for Baseline and Optimized (in ms)\n",
    "baseline_latency = [76, 146, 295, 591, 1189, 2386, 4782]\n",
    "exp_latency = [21, 28.6, 48, 86.9, 164, 319.6, 629.9]\n",
    "\n",
    "# Calculate GFLOPS for Baseline and Optimized\n",
    "baseline_gflops = [\n",
    "3.49E+00,\n",
    "3.64E+00,\n",
    "3.71E+00,\n",
    "3.70E+00,\n",
    "3.69E+00,\n",
    "3.71E+00,\n",
    "3.70E+00\n",
    "]  # GFLOPS\n",
    "exp_gflops = [\n",
    "1.26E+01,\n",
    "1.86E+01,\n",
    "2.43E+01,\n",
    "2.71E+01,\n",
    "2.88E+01,\n",
    "2.97E+01,\n",
    "3.02E+01\n",
    "]  # GFLOPS\n",
    "\n",
    "# Plot settings\n",
    "bar_width = 0.35\n",
    "index = np.arange(len(categories))\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(12, 8))\n",
    "\n",
    "# Colors for the bars\n",
    "baseline_color = '#003f5c'  # Deep green for Baseline\n",
    "exp_color = '#cc7000'       # Turquoise for Optimized\n",
    "\n",
    "# Bars for GFLOPS\n",
    "ax.bar(index, baseline_gflops, bar_width, color=baseline_color, edgecolor='black', label='Baseline')\n",
    "ax.bar(index + bar_width, exp_gflops, bar_width, color=exp_color, edgecolor='black', label='Softmax Optim')\n",
    "\n",
    "# Annotating the speedups in GFLOPS\n",
    "for i in range(len(categories)):\n",
    "    # Calculate GFLOPS improvement\n",
    "    gflops_improvement = exp_gflops[i] / baseline_gflops[i]\n",
    "\n",
    "    # Annotate for Optimized GFLOPS\n",
    "    ax.annotate(f'{gflops_improvement:.1f}x',\n",
    "                xy=(index[i] + bar_width, exp_gflops[i]),\n",
    "                xytext=(index[i] + bar_width, exp_gflops[i] * 1.2),  # Adjusted text position to fit within extended range\n",
    "                arrowprops=dict(facecolor='red', arrowstyle=\"->\"),\n",
    "                fontsize=12, color='red', ha='center')\n",
    "\n",
    "# Labels and titles\n",
    "ax.set_xlabel('Sequence Length', fontsize=22)\n",
    "ax.set_ylabel('GFLOPS', fontsize=22)\n",
    "ax.set_title('GFLOPS Comparison: Baseline vs Softmax Optim', fontsize=24)\n",
    "ax.set_xticks(index + bar_width / 2)\n",
    "ax.set_xticklabels(categories, fontsize=20)\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(0, 40)  # Increased y-axis range\n",
    "ax.tick_params(axis='y', which='both', labelsize=14)\n",
    "ax.legend(loc='upper left', fontsize=20)\n",
    "\n",
    "# Save the updated figure as a PDF file\n",
    "plt.tight_layout()\n",
    "plt.savefig('gflops_comparison_extended_yaxis.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 665
    },
    "id": "dosLRtFbMLVZ",
    "outputId": "da8a11d2-f836-469c-d1c0-a4aad14d3549"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# @title\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data\n",
    "categories = ['32', '64', '128', '256', '512', '1024', '2048']\n",
    "\n",
    "# Baseline Latency breakdown (GEMM, Softmax, and Others)\n",
    "baseline_total_latency = [76, 146, 295, 591, 1189, 2386, 4782]\n",
    "baseline_gemm_latency = [9.7, 17, 35, 70, 142, 284, 568]\n",
    "baseline_softmax_latency = [60.95, 123.7, 254, 515, 1042, 2096, 4208]\n",
    "baseline_other_latency = [total - gemm - softmax for total, gemm, softmax in zip(baseline_total_latency, baseline_gemm_latency, baseline_softmax_latency)]\n",
    "\n",
    "# EXP Latency breakdown (GEMM, Softmax, and Others)\n",
    "exp_total_latency = [21, 28.6, 48, 86.9, 164, 319.6, 629.9]\n",
    "exp_gemm_latency = [9.7, 17, 34.9, 70, 141, 283, 566.8]\n",
    "exp_softmax_latency = [1, 1.2, 3, 6.2, 12.8, 26, 52.8]\n",
    "exp_other_latency = [total - gemm - softmax for total, gemm, softmax in zip(exp_total_latency, exp_gemm_latency, exp_softmax_latency)]\n",
    "\n",
    "# Convert to percentage for stacked bar\n",
    "baseline_gemm_percentage = [gemm / total * 100 for gemm, total in zip(baseline_gemm_latency, baseline_total_latency)]\n",
    "baseline_softmax_percentage = [softmax / total * 100 for softmax, total in zip(baseline_softmax_latency, baseline_total_latency)]\n",
    "baseline_other_percentage = [other / total * 100 for other, total in zip(baseline_other_latency, baseline_total_latency)]\n",
    "\n",
    "exp_gemm_percentage = [gemm / total * 100 for gemm, total in zip(exp_gemm_latency, exp_total_latency)]\n",
    "exp_softmax_percentage = [softmax / total * 100 for softmax, total in zip(exp_softmax_latency, exp_total_latency)]\n",
    "exp_other_percentage = [other / total * 100 for other, total in zip(exp_other_latency, exp_total_latency)]\n",
    "\n",
    "bar_width = 0.3\n",
    "index = np.arange(len(categories))\n",
    "# Re-plot with adjusted colors for EXP (blue-green tones)\n",
    "fig, ax = plt.subplots(figsize=(14, 8))\n",
    "\n",
    "# Updated colors for EXP\n",
    "exp_gemm_color = '#008080'       # Teal for GEMM\n",
    "exp_softmax_color = '#40E0D0'    # Turquoise for Softmax\n",
    "exp_other_color = '#20B2AA'      # Light Sea Green for Others\n",
    "\n",
    "# Stacked bar chart for Baseline\n",
    "ax.bar(index, baseline_gemm_percentage, bar_width, label='Baseline GEMM', edgecolor='black',color='#dff9fb')\n",
    "ax.bar(index, baseline_softmax_percentage, bar_width, bottom=baseline_gemm_percentage, label='Baseline Softmax', edgecolor='black', color='#ffbe76')\n",
    "ax.bar(index, baseline_other_percentage, bar_width, bottom=np.array(baseline_gemm_percentage) + np.array(baseline_softmax_percentage),  edgecolor='black',label='Baseline Others', color='#60a3bc')\n",
    "\n",
    "# Stacked bar chart for EXP\n",
    "ax.bar(index + bar_width+0.05, exp_gemm_percentage, bar_width, label='Optim GEMM', color='#95afc0', edgecolor='black')\n",
    "ax.bar(index + bar_width+0.05, exp_softmax_percentage, bar_width, bottom=exp_gemm_percentage, label='Optim Softmax', color='#cc7000', edgecolor='black')\n",
    "ax.bar(index + bar_width+0.05, exp_other_percentage, bar_width, bottom=np.array(exp_gemm_percentage) + np.array(exp_softmax_percentage), label='Optim Others', color='#535c68', edgecolor='black')\n",
    "\n",
    "# Labels and titles\n",
    "ax.set_xlabel('Sequence Length', fontsize=22)\n",
    "ax.set_ylabel('Percentage of Latency (%)', fontsize=22)\n",
    "ax.set_title('Flashattention Latency Breakdown for Baseline and EXP', fontsize=24)\n",
    "ax.set_xticks(index + bar_width / 2)\n",
    "ax.set_xticklabels(categories, fontsize=20)\n",
    "ax.legend(loc='upper left', fontsize=16)\n",
    "ax.tick_params(axis='y', which='both', labelsize=14)\n",
    "\n",
    "# Save the updated figure as a PDF file\n",
    "plt.savefig('Flashattention_latency_breakdown_percentage_comparison_updated_colors.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)\n",
    "\n",
    "# Show the updated plot\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "nwE009jGSSsj"
   },
   "source": [
    "# Flashattention Energy Efficiency\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data for GFLOPS/W\n",
    "categories = ['32', '64', '128', '256', '512', '1024', '2048']\n",
    "\n",
    "baseline_gflops_per_w = [\n",
    "    28.31, 30.10, 30.95, 30.89, 30.74, 30.97, 30.85\n",
    "]  # Baseline GFLOPS/W\n",
    "exp_gflops_per_w = [\n",
    "    53.05, 77.60, 100.62, 112.48, 119.74, 123.53, 125.52\n",
    "]  # Optimized GFLOPS/W\n",
    "\n",
    "# Plot settings\n",
    "bar_width = 0.35\n",
    "index = np.arange(len(categories))\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(12, 8))\n",
    "\n",
    "# Colors for the bars\n",
    "baseline_color = '#003f5c'  # Deep green for Baseline\n",
    "exp_color = '#cc7000'       # Turquoise for Optimized\n",
    "\n",
    "# Bars for GFLOPS/W\n",
    "ax.bar(index, baseline_gflops_per_w, bar_width, color=baseline_color, edgecolor='black', label='Baseline')\n",
    "ax.bar(index + bar_width, exp_gflops_per_w, bar_width, color=exp_color, edgecolor='black', label='Softmax Optim')\n",
    "\n",
    "# Annotating the speedups in GFLOPS/W\n",
    "for i in range(len(categories)):\n",
    "    # Calculate GFLOPS/W improvement\n",
    "    gflops_w_improvement = exp_gflops_per_w[i] / baseline_gflops_per_w[i]\n",
    "\n",
    "    # Annotate for Optimized GFLOPS/W\n",
    "    ax.annotate(f'{gflops_w_improvement:.1f}x',\n",
    "                xy=(index[i] + bar_width, exp_gflops_per_w[i]),\n",
    "                xytext=(index[i] + bar_width, exp_gflops_per_w[i] * 1.1),  # Adjusted text position to fit within extended range\n",
    "                arrowprops=dict(facecolor='blue', arrowstyle=\"->\"),\n",
    "                fontsize=12, color='blue', ha='center')\n",
    "\n",
    "# Labels and titles\n",
    "ax.set_xlabel('Sequence Length', fontsize=22)\n",
    "ax.set_ylabel('GFLOPS/W', fontsize=22)\n",
    "ax.set_title('GFLOPS/W Comparison: Baseline vs Softmax Optim', fontsize=24)\n",
    "ax.set_xticks(index + bar_width / 2)\n",
    "ax.set_xticklabels(categories, fontsize=20)\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(10, 150)  # Adjusted y-axis range\n",
    "ax.tick_params(axis='y', which='both', labelsize=14)\n",
    "ax.legend(loc='upper left', fontsize=20)\n",
    "\n",
    "# Save the updated figure as a PDF file\n",
    "plt.tight_layout()\n",
    "plt.savefig('gflops_per_w_comparison.pdf', format='pdf', bbox_inches='tight', pad_inches=0.1)\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "3YYkotWATHG7"
   },
   "source": [
    "# Scalability"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "_tWQExg3UEfp"
   },
   "source": [
    "GPT2 small, Vit NAR 1. Peak Throughput with Sequence Length 32-2048\n",
    "                    2. Energy/Energy?\n",
    "                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "gsT6bNJ5TxjQ"
   },
   "source": [
    "# Power"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "LHzmv0OlT10G"
   },
   "source": [
    "![Screenshot 2024-11-14 at 11.52.39.png](data:image/png;base64,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)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "hPWMEgdiY54X"
   },
   "source": [
    "# Area\n",
    "remaking(fixed fpu ungroup issue)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

